Non L-space integral homology 3-spheres with no nice orderings

This paper gives infinitely many examples of non L-space irreducible integer homology 3-spheres whose fundamental groups do not have nontrivial $\widetilde{PSL_2(\mathbb{R})}$ representations.

==> anc/m137_new_preferred.triangulation <==
% Triangulation
m137
geometric_solution  3.66386238
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000  -0.000000000000

4
   2    1    3    1 
 0213 1023 3201 0132
   0    0    0    0 
  0  1  0 -1  0  0  1 -1  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

   0    3    0    2 
 1023 3120 0132 3201
   0    0    0    0 
  0  0  1 -1 -1  0  1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.500000000000

   0    1    3    3 
 0213 2310 2031 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

   0    1    2    2 
 2310 3120 0132 1302
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000


